Quantum corrections to frame-dragging in scattering amplitudes

Frame-dragging effect manifests itself as polarization direction rotation when linearly polarized electromagnetic/gravitational wave scatters from a spinning point source through gravitational interactions, an effect also known as the gravitational Faraday rotation. Treating general relativity as an effective field theory, the Faraday rotation angle and its quantum corrections are computed using scattering amplitudes. While the classical rotation angle is universal as expected from the equivalence principle, the quantum corrections are found to be different between electromagnetic and gravitational waves, supporting earlier studies that some formulations of the equivalence principle may need reformulation in the quantum regime.

==> anc/integralcoeffs.m <==
(* Cut-constructible integral coefficients for 4 -> 0 helicity-preserving amplitudes *)
(* Helicity configuration : M4[p1, k2[+h], k3[-h], p4] *)
(* On-shell condition : p1^2 = p4^2 = m^2 / k2^2 = k3^2 = 0 *)
(* Momentum conservation condition : p1 + k2 + k3 + p4 = 0 *)
(* Amplitude M[h,n] : h massless particle's helicity / n spin order *)
(* Mandelstam invariants : s = (p1 + k2)^2 , t = (k2 + k3)^2 *)
(* Integrals : I2[t] massless bubble / I3[t, 0] massless triangle *)
(* I3[t, m] massive triangle / I4[s, t] box / I4[u, t] crossed box *)
(* Spin invariants : SP[k2, S] = k2.S / SP[k3, S] = k3.S *)
(* Eps[p1, k2, k3, S] = \[Epsilon][p1, k2, k3, S] *)
(* Overall factor of \[Kappa]^4 = (32 \[Pi] G)^2 understood *)
(* Overall factor of 1 / [3|p1|2>^(2h) understood *)

M[0, 0] = ((36*m^8 - 72*m^6*(s + t) + m^2*t*(192*s^2 + 270*s*t - 17*t^2) + 
       t^2*(-39*s^2 - 39*s*t + t^2) + m^4*(36*s^2 - 348*s*t + 79*t^2))*I2[t])/
     (480*(-4*m^2 + t)^2) + (t*(3*(m^2 - s)^2 + 3*(-m^2 + s)*t + t^2)*
      I3[t, 0])/16 + ((-60*m^10 + 2*m^8*(60*s + 73*t) + 
       t^3*(3*s^2 + 3*s*t + t^2) - 20*m^6*(3*s^2 + 12*s*t + 7*t^2) - 
       m^2*t^2*(30*s^2 + 36*s*t + 13*t^2) + 3*m^4*t*(30*s^2 + 50*s*t + 
         21*t^2))*I3[t, m])/(16*(-4*m^2 + t)^2) + ((m^2 - s)^4*I4[s, t])/16 + 
    ((-m^2 + s + t)^4*I4[u, t])/16
 
M[0, 1] = ((-I/480)*(2*m^2 - 2*s - t)*(624*m^4 - 322*m^2*t + 49*t^2)*
      Eps[p1, k2, k3, S]*I2[t])/(m*(-4*m^2 + t)^2) - 
    ((I/16)*t*(-2*m^2 + 2*s + t)*(3*(m^2 - s)^2 + 3*(-m^2 + s)*t + t^2)*
      Eps[p1, k2, k3, S]*I3[t, 0])/(m*((m^2 - s)^2 + s*t)) - 
    ((I/16)*(2*m^2 - 2*s - t)*(80*m^10 - 2*m^8*(80*s + 77*t) - 
       t^3*(3*s^2 + 3*s*t + t^2) + m^2*t^2*(30*s^2 + 36*s*t + 13*t^2) - 
       3*m^4*t*(30*s^2 + 50*s*t + 21*t^2) + 2*m^6*(40*s^2 + 130*s*t + 
         71*t^2))*Eps[p1, k2, k3, S]*I3[t, m])/(m*(-4*m^2 + t)^2*
      ((m^2 - s)^2 + s*t)) + ((I/16)*(m^2 - s)^4*(2*m^2 - 2*s - t)*
      Eps[p1, k2, k3, S]*I4[s, t])/(m^5 - 2*m^3*s + m*s*(s + t)) + 
    ((I/16)*(2*m^2 - 2*s - t)*(-m^2 + s + t)^4*Eps[p1, k2, k3, S]*I4[u, t])/
     (m^5 - 2*m^3*s + m*s*(s + t))
 
M[1, 0] = -(((m^2 - s)^2 + s*t)*(1288*m^4*(m^2 - s)^2 - 
        8*m^2*(373*m^4 - 427*m^2*s + 133*s^2)*t + 
        (2083*m^4 - 1390*m^2*s + 163*s^2)*t^2 + (-600*m^2 + 163*s)*t^3 + 
        60*t^4)*I2[t])/(960*(-4*m^2 + t)^2) + 
    (t*(6*(m^2 - s)^4 - 2*(5*m^2 - 6*s)*(m^2 - s)^2*t + 
       (10*m^4 - 20*m^2*s + 11*s^2)*t^2 + 5*(-m^2 + s)*t^3 + t^4)*I3[t, 0])/
     32 + ((-120*m^6*(m^2 - s)^4 + 20*m^4*(m^2 - s)^2*(17*m^4 - 30*m^2*s + 
         9*s^2)*t - 4*m^2*(131*m^8 - 390*m^6*s + 400*m^4*s^2 - 150*m^2*s^3 + 
         15*s^4)*t^2 + 2*(248*m^8 - 522*m^6*s + 353*m^4*s^2 - 72*m^2*s^3 + 
         3*s^4)*t^3 + 2*(-140*m^6 + 191*m^4*s - 72*m^2*s^2 + 6*s^3)*t^4 + 
       (90*m^4 - 70*m^2*s + 11*s^2)*t^5 + 5*(-3*m^2 + s)*t^6 + t^7)*I3[t, m])/
     (32*(-4*m^2 + t)^2) + ((m^2 - s)^2*(2*(m^2 - s)^4 + 2*(m^2 - s)^2*s*t + 
       s^2*t^2)*I4[s, t])/32 + 
    ((-m^2 + s + t)^2*(2*(m^2 - s)^4 - 2*(2*m^2 - 3*s)*(m^2 - s)^2*t + 
       (6*m^4 - 12*m^2*s + 7*s^2)*t^2 + 4*(-m^2 + s)*t^3 + t^4)*I4[u, t])/32
 
M[1, 1] = ((-I/960)*(2*m^2 - 2*s - t)*(2608*m^4*(m^2 - s)^2 - 
       4*m^2*(811*m^4 - 1314*m^2*s + 331*s^2)*t + 
       (2103*m^4 - 1690*m^2*s + 183*s^2)*t^2 + 3*(-200*m^2 + 61*s)*t^3 + 
       60*t^4)*Eps[p1, k2, k3, S]*I2[t])/(m*(-4*m^2 + t)^2) - 
    ((I/32)*t*(-2*m^2 + 2*s + t)*(6*(m^2 - s)^4 - 2*(5*m^2 - 6*s)*(m^2 - s)^2*
        t + (10*m^4 - 20*m^2*s + 11*s^2)*t^2 + 5*(-m^2 + s)*t^3 + t^4)*
      Eps[p1, k2, k3, S]*I3[t, 0])/(m*((m^2 - s)^2 + s*t)) - 
    ((I/32)*(2*m^2 - 2*s - t)*(160*m^6*(m^2 - s)^4 - 20*m^4*(m^2 - s)^2*
        (17*m^4 - 34*m^2*s + 9*s^2)*t + 4*m^2*(131*m^8 - 390*m^6*s + 
         410*m^4*s^2 - 150*m^2*s^3 + 15*s^4)*t^2 - 
       2*(248*m^8 - 522*m^6*s + 353*m^4*s^2 - 72*m^2*s^3 + 3*s^4)*t^3 + 
       2*(140*m^6 - 191*m^4*s + 72*m^2*s^2 - 6*s^3)*t^4 + 
       (-90*m^4 + 70*m^2*s - 11*s^2)*t^5 + 5*(3*m^2 - s)*t^6 - t^7)*
      Eps[p1, k2, k3, S]*I3[t, m])/(m*(-4*m^2 + t)^2*((m^2 - s)^2 + s*t)) + 
    ((m^2 - s)^2*(2*m^2 - 2*s - t)*((1 + I)*(m^2 - s)^2 + I*s*t)*
      ((1 + I)*(m^2 - s)^2 + s*t)*Eps[p1, k2, k3, S]*I4[s, t])/
     (32*m*((m^2 - s)^2 + s*t)) + ((2*m^2 - 2*s - t)*(-m^2 + s + t)^2*
      ((1 + I)*(m^2 - s)^2 + ((-2*I)*m^2 + (1 + 2*I)*s)*t + I*t^2)*
      ((1 + I)*(m^2 - s)^2 - 2*m^2*t + (2 + I)*s*t + t^2)*Eps[p1, k2, k3, S]*
      I4[u, t])/(32*m*((m^2 - s)^2 + s*t)) + 
    (t*(-3*m^2 + s + t)*(2912*m^4*(m^2 - s)^2 - 
       8*m^2*(457*m^4 - 798*m^2*s + 217*s^2)*t + 
       (2157*m^4 - 2210*m^2*s + 237*s^2)*t^2 + 3*(-200*m^2 + 79*s)*t^3 + 
       60*t^4)*I2[t]*SP[k2, S])/(1920*m*(-4*m^2 + t)^2) - 
    (t^2*(-3*m^2 + s + t)*(4*(m^2 - s)^4 - 2*(5*m^2 - 4*s)*(m^2 - s)^2*t + 
       (10*m^4 - 20*m^2*s + 9*s^2)*t^2 + 5*(-m^2 + s)*t^3 + t^4)*I3[t, 0]*
      SP[k2, S])/(64*m*((m^2 - s)^2 + s*t)) - 
    (t*(-3*m^2 + s + t)*(-80*m^6*(m^2 - s)^4 + 40*m^4*(7*m^2 - 3*s)*
        (m^2 - s)^3*t - 8*m^2*(63*m^8 - 170*m^6*s + 150*m^4*s^2 - 
         50*m^2*s^3 + 5*s^4)*t^2 + 2*(247*m^8 - 498*m^6*s + 277*m^4*s^2 - 
         48*m^2*s^3 + 2*s^4)*t^3 + 2*(-140*m^6 + 189*m^4*s - 58*m^2*s^2 + 
         4*s^3)*t^4 + (90*m^4 - 70*m^2*s + 9*s^2)*t^5 + 5*(-3*m^2 + s)*t^6 + 
       t^7)*I3[t, m]*SP[k2, S])/(64*m*(-4*m^2 + t)^2*((m^2 - s)^2 + s*t)) - 
    ((m^2 - s)^2*s*(3*m^2 - s - t)*t^2*(2*(m^2 - s)^2 + s*t)*I4[s, t]*
      SP[k2, S])/(64*m*((m^2 - s)^2 + s*t)) - 
    (t^2*(-3*m^2 + s + t)*(-2*m^2 + s + t)*(-m^2 + s + t)^2*
      (2*m^4 - 2*m^2*(2*s + t) + (s + t)*(2*s + t))*I4[u, t]*SP[k2, S])/
     (64*m*((m^2 - s)^2 + s*t)) + 
    ((m^2 + s)*t*(2912*m^4*(m^2 - s)^2 - 8*m^2*(457*m^4 - 798*m^2*s + 
         217*s^2)*t + (2157*m^4 - 2210*m^2*s + 237*s^2)*t^2 + 
       3*(-200*m^2 + 79*s)*t^3 + 60*t^4)*I2[t]*SP[k3, S])/
     (1920*m*(-4*m^2 + t)^2) - 
    ((m^2 + s)*t^2*(4*(m^2 - s)^4 - 2*(5*m^2 - 4*s)*(m^2 - s)^2*t + 
       (10*m^4 - 20*m^2*s + 9*s^2)*t^2 + 5*(-m^2 + s)*t^3 + t^4)*I3[t, 0]*
      SP[k3, S])/(64*m*((m^2 - s)^2 + s*t)) - 
    ((m^2 + s)*t*(-80*m^6*(m^2 - s)^4 + 40*m^4*(7*m^2 - 3*s)*(m^2 - s)^3*t - 
       8*m^2*(63*m^8 - 170*m^6*s + 150*m^4*s^2 - 50*m^2*s^3 + 5*s^4)*t^2 + 
       2*(247*m^8 - 498*m^6*s + 277*m^4*s^2 - 48*m^2*s^3 + 2*s^4)*t^3 + 
       2*(-140*m^6 + 189*m^4*s - 58*m^2*s^2 + 4*s^3)*t^4 + 
       (90*m^4 - 70*m^2*s + 9*s^2)*t^5 + 5*(-3*m^2 + s)*t^6 + t^7)*I3[t, m]*
      SP[k3, S])/(64*m*(-4*m^2 + t)^2*((m^2 - s)^2 + s*t)) + 
    ((m^2 - s)^2*s*(m^2 + s)*t^2*(2*(m^2 - s)^2 + s*t)*I4[s, t]*SP[k3, S])/
     (64*m*((m^2 - s)^2 + s*t)) + ((m^2 + s)*(2*m^2 - s - t)*t^2*
      (-m^2 + s + t)^2*(2*m^4 - 2*m^2*(2*s + t) + (s + t)*(2*s + t))*I4[u, t]*
      SP[k3, S])/(64*m*((m^2 - s)^2 + s*t))
 
M[2, 0] = -(((m^2 - s)^2 + s*t)*(116*(m^3 - m*s)^4 - 8*(m^3 - m*s)^2*
         (44*m^4 - 47*m^2*s + 9*s^2)*t + 2*(2*m^2 - s)*(96*m^6 - 223*m^4*s + 
          82*m^2*s^2 - 5*s^3)*t^2 + 2*(-132*m^6 + 269*m^4*s - 108*m^2*s^2 + 
          10*s^3)*t^3 + 3*(37*m^4 - 42*m^2*s + 7*s^2)*t^4 + 
        (-24*m^2 + 11*s)*t^5 + 2*t^6)*I2[t])/(32*(-4*m^2 + t)^2) + 
    (t*(8*(m^2 - s)^6 - 4*(5*m^2 - 6*s)*(m^2 - s)^4*t + 
       2*(m^2 - s)^2*(18*m^4 - 34*m^2*s + 19*s^2)*t^2 + 
       2*(-17*m^6 + 53*m^4*s - 52*m^2*s^2 + 18*s^3)*t^3 + 
       21*(m^2 - s)^2*t^4 + 7*(-m^2 + s)*t^5 + t^6)*I3[t, 0])/32 + 
    ((-120*(m^3 - m*s)^6 + 4*(m^3 - m*s)^4*(121*m^4 - 180*m^2*s + 45*s^2)*t - 
       4*m^2*(m^2 - s)^2*(298*m^8 - 817*m^6*s + 685*m^4*s^2 - 195*m^2*s^3 + 
         15*s^4)*t^2 + 2*(931*m^12 - 3512*m^10*s + 5171*m^8*s^2 - 
         3420*m^6*s^3 + 995*m^4*s^4 - 108*m^2*s^5 + 3*s^6)*t^3 + 
       2*(-911*m^10 + 2697*m^8*s - 2952*m^6*s^2 + 1288*m^4*s^3 - 
         207*m^2*s^4 + 9*s^5)*t^4 + 4*(289*m^8 - 645*m^6*s + 475*m^4*s^2 - 
         119*m^2*s^3 + 8*s^4)*t^5 - 2*(2*m^2 - s)*(119*m^4 - 124*m^2*s + 
         17*s^2)*t^6 + (121*m^4 - 112*m^2*s + 21*s^2)*t^7 + 
       (-17*m^2 + 7*s)*t^8 + t^9)*I3[t, m])/(32*(-4*m^2 + t)^2) + 
    ((2*(m^2 - s)^8 + 4*(m^2 - s)^6*s*t + 6*(m^2 - s)^4*s^2*t^2 + 
       4*(m^2 - s)^2*s^3*t^3 + (m^8 + s^4)*t^4)*I4[s, t])/32 + 
    ((2*(m^2 - s)^8 - 4*(2*m^2 - 3*s)*(m^2 - s)^6*t + 
       2*(m^2 - s)^4*(14*m^4 - 28*m^2*s + 17*s^2)*t^2 - 
       4*(m^2 - s)^2*(14*m^6 - 42*m^4*s + 42*m^2*s^2 - 15*s^3)*t^3 + 
       (71*m^8 - 280*m^6*s + 420*m^4*s^2 - 280*m^2*s^3 + 71*s^4)*t^4 - 
       56*(m^2 - s)^3*t^5 + 28*(m^2 - s)^2*t^6 + 8*(-m^2 + s)*t^7 + t^8)*
      I4[u, t])/32
 
M[2, 1] = ((-I/96)*(2*m^2 - 2*s - t)*(480*(m^3 - m*s)^4 - 
       2*(m^3 - m*s)^2*(481*m^4 - 722*m^2*s + 121*s^2)*t + 
       4*(302*m^8 - 777*m^6*s + 632*m^4*s^2 - 153*m^2*s^3 + 8*s^4)*t^2 + 
       (-837*m^6 + 1570*m^4*s - 679*m^2*s^2 + 64*s^3)*t^3 + 
       (339*m^4 - 375*m^2*s + 65*s^2)*t^4 + 3*(-24*m^2 + 11*s)*t^5 + 6*t^6)*
      Eps[p1, k2, k3, S]*I2[t])/(m*(-4*m^2 + t)^2) - 
    ((I/32)*t*(-2*m^2 + 2*s + t)*(8*(m^2 - s)^6 - 4*(5*m^2 - 6*s)*(m^2 - s)^4*
        t + 2*(m^2 - s)^2*(18*m^4 - 34*m^2*s + 19*s^2)*t^2 + 
       2*(-17*m^6 + 53*m^4*s - 52*m^2*s^2 + 18*s^3)*t^3 + 
       21*(m^2 - s)^2*t^4 + 7*(-m^2 + s)*t^5 + t^6)*Eps[p1, k2, k3, S]*
      I3[t, 0])/(m*((m^2 - s)^2 + s*t)) - 
    ((I/32)*(2*m^2 - 2*s - t)*(160*(m^3 - m*s)^6 - 4*(m^3 - m*s)^4*
        (109*m^4 - 210*m^2*s + 45*s^2)*t + 4*m^2*(m^2 - s)^2*
        (311*m^8 - 787*m^6*s + 712*m^4*s^2 - 195*m^2*s^3 + 15*s^4)*t^2 - 
       2*(883*m^12 - 3564*m^10*s + 5139*m^8*s^2 - 3428*m^6*s^3 + 
         995*m^4*s^4 - 108*m^2*s^5 + 3*s^6)*t^3 + 
       2*(865*m^10 - 2717*m^8*s + 2948*m^6*s^2 - 1288*m^4*s^3 + 207*m^2*s^4 - 
         9*s^5)*t^4 - 4*(283*m^8 - 646*m^6*s + 475*m^4*s^2 - 119*m^2*s^3 + 
         8*s^4)*t^5 + 2*(237*m^6 - 367*m^4*s + 158*m^2*s^2 - 17*s^3)*t^6 + 
       (-121*m^4 + 112*m^2*s - 21*s^2)*t^7 + (17*m^2 - 7*s)*t^8 - t^9)*
      Eps[p1, k2, k3, S]*I3[t, m])/(m*(-4*m^2 + t)^2*((m^2 - s)^2 + s*t)) + 
    ((I/32)*(4*(m^2 - s)^9 - 2*(m^2 - 5*s)*(m^2 - s)^7*t - 
       4*(m^2 - 4*s)*(m^2 - s)^5*s*t^2 - 2*(3*m^2 - 7*s)*(m^2 - s)^3*s^2*
        t^3 - 2*(m^2 - s)^2*(m^6 + m^4*s + m^2*s^2 + 3*s^3)*t^4 - 
       s*(m^6 + s^3)*t^5)*Eps[p1, k2, k3, S]*I4[s, t])/
     (m*((m^2 - s)^2 + s*t)) + 
    ((I/32)*(4*(m^2 - s)^9 - 2*(9*m^2 - 13*s)*(m^2 - s)^7*t + 
       4*(m^2 - s)^5*(16*m^4 - 33*m^2*s + 20*s^2)*t^2 - 
       2*(m^2 - s)^3*(70*m^6 - 210*m^4*s + 213*m^2*s^2 - 77*s^3)*t^3 + 
       2*(m^2 - s)^2*(97*m^6 - 295*m^4*s + 293*m^2*s^2 - 101*s^3)*t^4 + 
       (-178*m^8 + 727*m^6*s - 1092*m^4*s^2 + 728*m^2*s^3 - 183*s^4)*t^5 + 
       (111*m^6 - 336*m^4*s + 336*m^2*s^2 - 112*s^3)*t^6 - 
       44*(m^2 - s)^2*t^7 + 10*(m^2 - s)*t^8 - t^9)*Eps[p1, k2, k3, S]*
      I4[u, t])/(m*((m^2 - s)^2 + s*t)) + 
    (t*(-3*m^2 + s + t)*(624*(m^3 - m*s)^4 - 16*(m^3 - m*s)^2*
        (62*m^4 - 124*m^2*s + 23*s^2)*t + 2*(577*m^8 - 1596*m^6*s + 
         1606*m^4*s^2 - 468*m^2*s^3 + 25*s^4)*t^2 + 
       5*(-165*m^6 + 302*m^4*s - 173*m^2*s^2 + 20*s^3)*t^3 + 
       (339*m^4 - 363*m^2*s + 83*s^2)*t^4 + 3*(-24*m^2 + 11*s)*t^5 + 6*t^6)*
      I2[t]*SP[k2, S])/(192*m*(-4*m^2 + t)^2) - 
    (t^2*(-3*m^2 + s + t)*(6*(m^2 - s)^6 - 2*(11*m^2 - 9*s)*(m^2 - s)^4*t + 
       2*(m^2 - s)^2*(17*m^4 - 36*m^2*s + 16*s^2)*t^2 + 
       2*(-17*m^6 + 52*m^4*s - 53*m^2*s^2 + 17*s^3)*t^3 + 
       21*(m^2 - s)^2*t^4 + 7*(-m^2 + s)*t^5 + t^6)*I3[t, 0]*SP[k2, S])/
     (64*m*((m^2 - s)^2 + s*t)) - 
    (t*(-3*m^2 + s + t)*(-160*(m^3 - m*s)^6 + 16*(m^3 - m*s)^4*
        (31*m^4 - 60*m^2*s + 15*s^2)*t - 16*m^2*(m^2 - s)^2*
        (76*m^8 - 207*m^6*s + 205*m^4*s^2 - 65*m^2*s^3 + 5*s^4)*t^2 + 
       4*(445*m^12 - 1772*m^10*s + 2612*m^8*s^2 - 1860*m^6*s^3 + 
         605*m^4*s^4 - 72*m^2*s^5 + 2*s^6)*t^3 - 
       8*(218*m^10 - 682*m^8*s + 732*m^6*s^2 - 343*m^4*s^3 + 62*m^2*s^4 - 
         3*s^5)*t^4 + 2*(567*m^8 - 1300*m^6*s + 940*m^4*s^2 - 252*m^2*s^3 + 
         19*s^4)*t^5 + 2*(-237*m^6 + 368*m^4*s - 157*m^2*s^2 + 18*s^3)*t^6 + 
       (121*m^4 - 112*m^2*s + 21*s^2)*t^7 + (-17*m^2 + 7*s)*t^8 + t^9)*
      I3[t, m]*SP[k2, S])/(64*m*(-4*m^2 + t)^2*((m^2 - s)^2 + s*t)) + 
    (s*t^2*(-3*m^2 + s + t)*(4*(m^2 - s)^6 + 6*(m^2 - s)^4*s*t + 
       4*(m^2 - s)^2*s^2*t^2 + (m^6 + s^3)*t^3)*I4[s, t]*SP[k2, S])/
     (64*m*((m^2 - s)^2 + s*t)) - (t^2*(-3*m^2 + s + t)*(-2*m^2 + s + t)*
      (4*(m^2 - s)^6 - 6*(2*m^2 - 3*s)*(m^2 - s)^4*t + 
       2*(m^2 - s)^2*(11*m^4 - 26*m^2*s + 17*s^2)*t^2 + 
       (-23*m^6 + 80*m^4*s - 90*m^2*s^2 + 35*s^3)*t^3 + 
       (16*m^4 - 36*m^2*s + 21*s^2)*t^4 + (-6*m^2 + 7*s)*t^5 + t^6)*I4[u, t]*
      SP[k2, S])/(64*m*((m^2 - s)^2 + s*t)) + 
    ((m^2 + s)*t*(624*(m^3 - m*s)^4 - 16*(m^3 - m*s)^2*(62*m^4 - 124*m^2*s + 
         23*s^2)*t + 2*(577*m^8 - 1596*m^6*s + 1606*m^4*s^2 - 468*m^2*s^3 + 
         25*s^4)*t^2 + 5*(-165*m^6 + 302*m^4*s - 173*m^2*s^2 + 20*s^3)*t^3 + 
       (339*m^4 - 363*m^2*s + 83*s^2)*t^4 + 3*(-24*m^2 + 11*s)*t^5 + 6*t^6)*
      I2[t]*SP[k3, S])/(192*m*(-4*m^2 + t)^2) - 
    ((m^2 + s)*t^2*(6*(m^2 - s)^6 - 2*(11*m^2 - 9*s)*(m^2 - s)^4*t + 
       2*(m^2 - s)^2*(17*m^4 - 36*m^2*s + 16*s^2)*t^2 + 
       2*(-17*m^6 + 52*m^4*s - 53*m^2*s^2 + 17*s^3)*t^3 + 
       21*(m^2 - s)^2*t^4 + 7*(-m^2 + s)*t^5 + t^6)*I3[t, 0]*SP[k3, S])/
     (64*m*((m^2 - s)^2 + s*t)) - 
    ((m^2 + s)*t*(-160*(m^3 - m*s)^6 + 16*(m^3 - m*s)^4*
        (31*m^4 - 60*m^2*s + 15*s^2)*t - 16*m^2*(m^2 - s)^2*
        (76*m^8 - 207*m^6*s + 205*m^4*s^2 - 65*m^2*s^3 + 5*s^4)*t^2 + 
       4*(445*m^12 - 1772*m^10*s + 2612*m^8*s^2 - 1860*m^6*s^3 + 
         605*m^4*s^4 - 72*m^2*s^5 + 2*s^6)*t^3 - 
       8*(218*m^10 - 682*m^8*s + 732*m^6*s^2 - 343*m^4*s^3 + 62*m^2*s^4 - 
         3*s^5)*t^4 + 2*(567*m^8 - 1300*m^6*s + 940*m^4*s^2 - 252*m^2*s^3 + 
         19*s^4)*t^5 + 2*(-237*m^6 + 368*m^4*s - 157*m^2*s^2 + 18*s^3)*t^6 + 
       (121*m^4 - 112*m^2*s + 21*s^2)*t^7 + (-17*m^2 + 7*s)*t^8 + t^9)*
      I3[t, m]*SP[k3, S])/(64*m*(-4*m^2 + t)^2*((m^2 - s)^2 + s*t)) + 
    (s*(m^2 + s)*t^2*(4*(m^2 - s)^6 + 6*(m^2 - s)^4*s*t + 
       4*(m^2 - s)^2*s^2*t^2 + (m^6 + s^3)*t^3)*I4[s, t]*SP[k3, S])/
     (64*m*((m^2 - s)^2 + s*t)) + ((m^2 + s)*(2*m^2 - s - t)*t^2*
      (4*(m^2 - s)^6 - 6*(2*m^2 - 3*s)*(m^2 - s)^4*t + 
       2*(m^2 - s)^2*(11*m^4 - 26*m^2*s + 17*s^2)*t^2 + 
       (-23*m^6 + 80*m^4*s - 90*m^2*s^2 + 35*s^3)*t^3 + 
       (16*m^4 - 36*m^2*s + 21*s^2)*t^4 + (-6*m^2 + 7*s)*t^5 + t^6)*I4[u, t]*
      SP[k3, S])/(64*m*((m^2 - s)^2 + s*t))

